Master integrals for the NNLO virtual corrections to $q \bar{q} \rightarrow t \bar{t}$ scattering in QCD: the non-planar graphs

We complete the analytic evaluation of the master integrals for the two-loop non-planar box diagrams contributing to the top-pair production in the quark-initiated channel, at next-to-next-to-leading order in QCD. The integrals are determined from their differential equations, which are cast into a canonical form using the Magnus exponential. The analytic expressions of the Laurent series coefficients of the integrals are expressed as combinations of generalized polylogarithms, which we validate with several numerical checks. We discuss the analytic continuation of the planar and the non-planar master integrals, which contribute to $q {\bar q} \to t {\bar t}$ in QCD, as well as to the companion QED scattering processes $ e e \to \mu \mu$ and $e \mu \to e \mu$.

==> anc/CoeffMat.m <==
(* Please refer to:

S. Di Vita, T. Gehrmann, S. Laporta, P. Mastrolia, A. Primo and U. Schubert

"Master integrals for the NNLO virtual corrections to $q \bar{q} \rightarrow t \bar{t}$ scattering in QCD: the non-planar graphs"

[arXiv:1904.10964] *)

(* Description:
This file contains the coefficient matrices of the dlog form given in eq. (3.6).
*)

Mcofficients = 
    {{M[1], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 1, 1, 1, 1, 3, 4, 6, 9, 10, 10, 10, 15, 18, 22, 27, 31, 
         35, 38, 43, 51, 57, 63, 71, 77, 84, 88, 92, 93, 104, 111, 112, 118, 
         122, 127, 133, 139, 148, 149, 160, 163, 163, 171, 171, 181, 188, 
         209, 220, 261, 271, 311, 353}, {{2}, {6}, {7}, {7}, {8}, {9}, {1}, 
         {8}, {9}, {10}, {1}, {6}, {7}, {13}, {14}, {1}, {6}, {7}, {3}, {15}, 
         {16}, {17}, {2}, {3}, {15}, {16}, {17}, {2}, {15}, {16}, {17}, {1}, 
         {3}, {8}, {18}, {3}, {10}, {19}, {8}, {16}, {18}, {20}, {21}, {1}, 
         {2}, {8}, {9}, {15}, {18}, {20}, {21}, {3}, {4}, {5}, {15}, {16}, 
         {17}, {3}, {4}, {5}, {15}, {16}, {17}, {3}, {6}, {7}, {15}, {16}, 
         {17}, {24}, {25}, {3}, {6}, {7}, {15}, {17}, {25}, {3}, {5}, {8}, 
         {9}, {18}, {27}, {28}, {4}, {5}, {27}, {28}, {4}, {5}, {27}, {28}, 
         {29}, {1}, {3}, {7}, {8}, {9}, {13}, {14}, {18}, {29}, {30}, {31}, 
         {3}, {7}, {13}, {14}, {29}, {30}, {31}, {32}, {3}, {6}, {7}, {10}, 
         {19}, {33}, {3}, {4}, {5}, {19}, {3}, {4}, {5}, {10}, {19}, {1}, 
         {3}, {10}, {19}, {36}, {37}, {1}, {3}, {10}, {19}, {36}, {37}, {1}, 
         {4}, {6}, {7}, {13}, {38}, {39}, {40}, {41}, {39}, {1}, {4}, {5}, 
         {6}, {7}, {13}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, {39}, {8}, 
         {9}, {15}, {18}, {20}, {24}, {31}, {43}, {1}, {4}, {6}, {7}, {13}, 
         {32}, {38}, {39}, {40}, {41}, {11}, {13}, {32}, {34}, {38}, {45}, 
         {47}, {3}, {4}, {5}, {6}, {7}, {10}, {11}, {13}, {14}, {19}, {32}, 
         {33}, {34}, {36}, {37}, {38}, {39}, {40}, {41}, {45}, {47}, {2}, 
         {10}, {15}, {17}, {18}, {19}, {20}, {21}, {36}, {37}, {48}, {2}, 
         {3}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {13}, {16}, {17}, {18}, 
         {19}, {21}, {22}, {23}, {24}, {25}, {26}, {27}, {29}, {30}, {31}, 
         {32}, {33}, {34}, {35}, {36}, {38}, {39}, {40}, {41}, {45}, {46}, 
         {47}, {48}, {49}, {50}, {51}, {52}, {3}, {4}, {5}, {10}, {22}, {23}, 
         {28}, {34}, {35}, {41}, {1}, {2}, {4}, {5}, {6}, {7}, {8}, {10}, 
         {15}, {16}, {17}, {18}, {19}, {21}, {22}, {23}, {24}, {25}, {26}, 
         {27}, {28}, {29}, {30}, {31}, {32}, {33}, {34}, {35}, {36}, {38}, 
         {39}, {40}, {41}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {2}, 
         {3}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {15}, {16}, {17}, {18}, 
         {19}, {21}, {22}, {23}, {24}, {25}, {26}, {27}, {28}, {29}, {30}, 
         {31}, {32}, {33}, {34}, {35}, {37}, {38}, {39}, {40}, {41}, {45}, 
         {46}, {47}, {48}, {49}, {50}, {51}, {52}}}, {1, 1, 1, 2, -2, 2, -1, 
         -6, 5, 2, 1/2, -1, 1/2, 1, 2, -1/2, 1/2, -1/2, -2, -4, -2, -2, 1/2, 
         3, 3, 2, 1, -1, 6, 2, 4, -1, -4, -2, -2, 2, -1/2, 1, -1/4, 1, 1, -1, 
         1/2, 1, -1, 1, 1, -4, 8, -4, 2, -3, 2, -1/2, -3, -2, -1, 3, -1, 1, 
         3, 2, 1, -3, -2, 1/2, 6, 4, 1, 3, 2, 3, 1, -1, -3, -1, 2, -1, -1/2, 
         1/4, -1/2, -1/2, 2, -2, 2, 1, -6, 6, 2, 1, -4, 4, 4, 1/4, -3, 9/4, 
         -1/4, 1/2, 9/2, 5, 3/2, -12, -4, 6, -6, 3, 6, 8, -12, -8, 10, 4, -3, 
         -1, 1, -3/4, -3/2, 4, 2, -1, 1/2, 1, 3, -1, 1, 3/4, 3/2, 1/2, 2, 
         1/4, 1/2, -4, -1, -1, -3, -3/4, 1/2, 16, 4, 1/2, 1, -4/3, -1/6, 1, 
         -6, -2, 4, -1, -2, 1/4, 1, 1/2, -1, 1/4, 3/2, 1, -6, -4, 4, -1, 2, 
         1, -4, 1/4, -1/2, -1, 1/2, 2, -1, 1, 2, -1/2, -1, 4/3, 1/6, -1, -2, 
         6, 2, -4, 1, -1, 1, 2, -2, -4, -2, 2, 4, -3, 1, 2/3, 5/6, -1/4, -1, 
         1, 2, 3/2, 2, 2, -2, -4, -1, 2, 2, -4, 1, -2, 2, -2, -3/4, 4, 4, -2, 
         1/2, 4, -2, -2, -1, 2, -2, 3, -4, 5/4, -8/3, 5/12, 1, 1/2, 1, -1, 
         -4, 4, -1, 2, -2, 10/3, 8/3, 4/3, 2/3, -1, -1, 3, -1, 1, 4, 2, 8, 
         -6, -1, 3, -1, 3, -3, 2, -2, 2, -1, 6, 4, -2, 4, -3, 2, -1/2, -3/2, 
         -2, -2, 1, -6, 4, -1, -1/2, 2/3, 1, -3/4, 11/3, -5/12, -3/2, -1/2, 
         2, 10/3, -2/3, 1/2, -1, 1, -2, -2, -4/3, -2/3, -1, 1, -1/2, -3, 1, 
         -1/2, -6, -2, -4, 4, 1, 6, 3, -5, 2, 2, -2, 1, -2, -2, 2, -2, 7/6, 
         3, 3/2, -1/8, 35/6, 13/24, -1/4, 15/8, -1, -2, 10/3, -8/3, 7/2, 
         -5/4, 3/2, -4/3, -5/3, -8/3, -10/3, -3/2, -1/2, 1/4, -21/2, -1/2, 
         1/4, -10, -6, -3, 3, -1/2, 3, 5/2, -15/2, 4, -2, 1, -1, 2, -5, -3, 
         1, -3}}]}, {M[2], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 3, 4, 6, 7, 8, 9, 
         13, 13, 13, 13, 13, 13, 14, 15, 15, 16, 17, 17, 17, 17, 17, 18, 20, 
         21, 21, 21, 21, 21, 21, 21, 22, 22, 25, 26, 26, 26, 27, 65}, {{8}, 
         {9}, {15}, {16}, {15}, {16}, {18}, {19}, {20}, {15}, {16}, {18}, 
         {20}, {28}, {28}, {31}, {31}, {36}, {19}, {36}, {38}, {38}, {34}, 
         {38}, {47}, {48}, {38}, {2}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, 
         {13}, {15}, {17}, {18}, {20}, {21}, {22}, {23}, {24}, {25}, {26}, 
         {27}, {28}, {29}, {30}, {31}, {32}, {33}, {34}, {35}, {38}, {39}, 
         {40}, {41}, {45}, {46}, {49}, {50}, {51}, {52}}}, 
        {3, -6, 2, 2, -3, -2, 2, 2, 2, -2, -4, -2, 4, -3, -6, -3, -6, 2, 1, 
         -4, 10, -10, -2, -4, 2, 2, -10, -1, -1, 3/8, -4/3, 5/24, 1/2, -1/2, 
         1/2, -1/2, 2, 2, -1, 2, -1, 2/3, 1/3, 2/3, 1/3, -1/2, -1/2, 1/4, 
         3/2, -1/2, 1/4, 2, 1, 2, -1, -4, -1/2, 3/2, -1, 1, -1, 1, 1, -1, 
         2}}]}, {M[3], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 1, 1, 3, 5, 7, 9, 10, 12, 13, 14, 16, 17, 19, 19, 21, 24, 
         25, 26, 29, 33, 41, 49, 57, 65, 65, 68, 69, 69, 72, 73, 73, 79, 79, 
         85, 86, 88, 89, 90, 91, 92, 93, 94, 95, 97, 98, 102, 103, 104, 105, 
         141, 172}, {{2}, {4}, {5}, {4}, {5}, {6}, {7}, {6}, {7}, {8}, {8}, 
         {9}, {10}, {11}, {11}, {12}, {13}, {13}, {14}, {15}, {16}, {2}, 
         {15}, {17}, {18}, {19}, {15}, {18}, {20}, {15}, {16}, {18}, {21}, 
         {3}, {4}, {5}, {15}, {16}, {17}, {22}, {23}, {3}, {4}, {5}, {15}, 
         {16}, {17}, {22}, {23}, {3}, {6}, {7}, {15}, {16}, {17}, {24}, {25}, 
         {3}, {6}, {7}, {15}, {16}, {17}, {24}, {25}, {4}, {5}, {28}, {28}, 
         {6}, {7}, {31}, {31}, {3}, {6}, {7}, {10}, {32}, {33}, {3}, {4}, 
         {5}, {10}, {34}, {35}, {36}, {36}, {37}, {38}, {39}, {40}, {41}, 
         {42}, {43}, {44}, {11}, {38}, {13}, {34}, {36}, {38}, {47}, {48}, 
         {49}, {50}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {13}, 
         {15}, {16}, {17}, {22}, {23}, {24}, {25}, {26}, {27}, {28}, {29}, 
         {30}, {31}, {32}, {33}, {34}, {35}, {38}, {39}, {40}, {41}, {45}, 
         {46}, {49}, {50}, {51}, {2}, {3}, {4}, {5}, {6}, {10}, {15}, {16}, 
         {17}, {18}, {19}, {22}, {23}, {24}, {25}, {26}, {27}, {28}, {29}, 
         {32}, {33}, {34}, {35}, {38}, {39}, {40}, {41}, {48}, {49}, {50}, 
         {52}}}, {-2, -4, -2, -8, -4, -4, -2, -8, -4, 2, 2, -2, -4, 4, -6, 
         -4, 4, -6, -4, -3, -4, 1, -3, -4, 2, -4, 1, -1, -2, 6, 4, -6, -2, 
         -6, 4, -1, 3, 2, 2, -4, -4, 6, -2, 2, -3, -2, -2, -4, -4, 6, 4, -1, 
         -3, -2, -2, -4, -4, -6, -2, 2, 3, 2, 2, -4, -4, -2, -1, -3, -6, -2, 
         -1, -3, -6, 6, 2, -2, 3/2, -12, -8, 6, -2, 2, 3/2, 12, -8, 2, -12, 
         -4, 2, -8, -8, -8, -4, -4, -6, -2, -2, -2, 6, 4, -4, -6, -6, -8, -8, 
         2/3, -7, 2, -3/4, -2, 3/4, 2, -1, 1, -1, -4, -8/3, -8/3, -4/3, -2/3, 
         4/3, 2/3, 3, 1, -1/2, -3, -1, 1/2, 4, 2, -4, 2, -2, 1, -1, 1, 2, -2, 
         2, -2, -2, -2/3, -7/2, -1, -1/4, -4, -1, 1, -4/3, 2/3, -2, 1, 2/3, 
         4/3, 2, 2, 2, 1, -1/2, -3, 6, 4, 2, -2, -2, -1, 4, -5/2, -2, 4, 2, 
         -2}}]}, {M[4], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 0, 0, 2, 4, 4, 4, 4, 4, 4, 5, 7, 7, 7, 7, 7, 7, 7, 
         7, 7, 7, 12, 17, 18, 19, 19, 23, 24, 25, 28, 34, 35, 36, 36, 36, 36, 
         40, 41, 45, 45, 46, 47, 50, 52, 53, 53, 63, 73, 90, 105}, {{6}, {7}, 
         {6}, {7}, {13}, {13}, {14}, {3}, {6}, {7}, {24}, {25}, {3}, {6}, 
         {7}, {24}, {25}, {26}, {26}, {3}, {7}, {30}, {31}, {30}, {31}, {3}, 
         {6}, {7}, {3}, {6}, {7}, {10}, {32}, {33}, {34}, {34}, {6}, {7}, 
         {40}, {41}, {40}, {6}, {7}, {40}, {41}, {43}, {44}, {13}, {34}, 
         {46}, {13}, {34}, {34}, {3}, {6}, {7}, {10}, {24}, {25}, {32}, {33}, 
         {41}, {49}, {3}, {6}, {7}, {10}, {24}, {25}, {32}, {33}, {41}, {49}, 
         {3}, {6}, {7}, {10}, {13}, {24}, {25}, {26}, {30}, {31}, {32}, {33}, 
         {34}, {40}, {41}, {46}, {49}, {3}, {6}, {7}, {10}, {24}, {25}, {26}, 
         {30}, {31}, {32}, {33}, {34}, {40}, {41}, {49}}}, 
        {-4, -2, -8, -4, 4, -6, -4, 12, 8, -2, -4, -4, -12, -4, 4, -4, -4, 8, 
         -12, 2, -1, 4, -2, -8, -8, -4, -2, 1, 12, 4, -4, 3, -12, -8, 8, 12, 
         2, 1, -8, 2, -12, -4, -2, 8, -8, -4, -6, -2, 4, -4, -2, -4, 8, 6, 4, 
         -1, 3, -4, -4, -12, -8, 2, -8, -6, -4, 1, -3, 4, 4, 12, 8, 2, 4, -7, 
         -4, 3/2, -3, -2, 4, 4, 6, -2, 1, 12, 8, 4, -2, 1, -4, 4, -9, -22/3, 
         5/6, -3, 4, 4, 2, -6, 3, 12, 8, -4, 10, -5, 4}}]}, 
     {M[5], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 7, 13, 18, 24, 33, 42, 52, 62, 71, 81, 88, 95, 102, 109, 109, 
         109, 118, 127, 136, 147, 162, 176, 199, 212, 224, 246, 246, 288, 
         331, 369, 403}, {{3}, {4}, {5}, {15}, {16}, {17}, {22}, {2}, {3}, 
         {4}, {5}, {16}, {23}, {3}, {6}, {7}, {17}, {24}, {2}, {3}, {6}, {7}, 
         {16}, {25}, {3}, {5}, {8}, {9}, {11}, {12}, {18}, {26}, {27}, {3}, 
         {5}, {8}, {9}, {11}, {12}, {18}, {26}, {27}, {3}, {4}, {5}, {8}, 
         {9}, {11}, {12}, {26}, {27}, {28}, {3}, {7}, {8}, {9}, {13}, {14}, 
         {18}, {29}, {30}, {31}, {3}, {6}, {7}, {8}, {9}, {13}, {14}, {18}, 
         {30}, {3}, {6}, {7}, {8}, {9}, {13}, {14}, {29}, {30}, {31}, {3}, 
         {6}, {7}, {10}, {19}, {32}, {33}, {3}, {6}, {7}, {10}, {19}, {32}, 
         {33}, {3}, {4}, {5}, {10}, {19}, {34}, {35}, {3}, {4}, {5}, {10}, 
         {19}, {34}, {35}, {4}, {5}, {6}, {7}, {11}, {13}, {38}, {39}, {40}, 
         {6}, {7}, {11}, {12}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, {12}, 
         {13}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, {6}, {7}, {11}, {12}, 
         {13}, {14}, {39}, {40}, {41}, {3}, {4}, {5}, {8}, {9}, {11}, {12}, 
         {15}, {16}, {18}, {20}, {21}, {26}, {27}, {42}, {3}, {6}, {7}, {8}, 
         {9}, {13}, {14}, {16}, {18}, {21}, {29}, {30}, {31}, {43}, {3}, {4}, 
         {5}, {6}, {7}, {10}, {11}, {12}, {13}, {14}, {19}, {32}, {33}, {34}, 
         {35}, {37}, {38}, {39}, {40}, {44}, {45}, {46}, {47}, {4}, {5}, 
         {10}, {11}, {32}, {33}, {35}, {36}, {39}, {41}, {44}, {46}, {47}, 
         {4}, {5}, {10}, {11}, {32}, {33}, {35}, {39}, {41}, {44}, {45}, 
         {47}, {4}, {5}, {6}, {7}, {10}, {11}, {12}, {13}, {14}, {19}, {32}, 
         {33}, {34}, {35}, {36}, {37}, {39}, {40}, {41}, {44}, {45}, {46}, 
         {2}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, 
         {17}, {18}, {19}, {20}, {21}, {23}, {24}, {25}, {26}, {27}, {28}, 
         {29}, {30}, {31}, {32}, {33}, {34}, {36}, {38}, {39}, {40}, {41}, 
         {44}, {45}, {46}, {47}, {48}, {49}, {51}, {52}, {2}, {4}, {5}, {6}, 
         {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, {17}, {18}, {19}, 
         {20}, {21}, {23}, {24}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, 
         {32}, {33}, {34}, {36}, {38}, {39}, {40}, {41}, {44}, {45}, {46}, 
         {47}, {48}, {49}, {50}, {51}, {52}, {2}, {3}, {4}, {5}, {6}, {10}, 
         {12}, {13}, {14}, {16}, {17}, {18}, {19}, {20}, {21}, {23}, {24}, 
         {25}, {26}, {27}, {28}, {29}, {32}, {33}, {34}, {35}, {36}, {38}, 
         {39}, {40}, {41}, {44}, {45}, {46}, {47}, {48}, {49}, {52}, {2}, 
         {3}, {4}, {5}, {6}, {8}, {9}, {10}, {11}, {13}, {14}, {16}, {17}, 
         {18}, {20}, {21}, {23}, {24}, {25}, {26}, {27}, {28}, {30}, {31}, 
         {32}, {33}, {34}, {35}, {38}, {40}, {41}, {49}, {51}, {52}}}, 
        {3, -2, 1/2, 3, 2, 1, 1, -1/2, -3, 1, -1, 1, 1, -3, -2, 1/2, -1, 1, 
         1/2, 3, 1, -1, 1, 1, 1/2, 1/4, -1/8, -1/4, 1/2, 1, -1/4, -2, -1, 
         -3/2, -3/4, 3/8, 3/4, -3/2, -3, 3/4, 6, 3, -3, 1, -1, -1/2, 1, -3, 
         -4, 6, 2, 1, -1/2, 1/4, 3/8, -1/4, 1/2, 1, -1/4, -2, -1, 1, -3/2, 
         -1, 1/4, -5/8, -1/4, 3/2, 1, 3/4, 1, -3, -1, 1, 1/2, -1, 3, 4, -6, 
         -2, 3, 1, 1/3, -1/3, 1/4, 1/2, -2, -1, -3, -1, 1, -3/4, -3/2, 6, 3, 
         -1, 1/3, -1/3, -1/4, 1/2, -2, 1, -3, 1, -1, -3/4, 3/2, -6, 3, -1/6, 
         -1/12, -1/6, -1/12, 1/2, 1/2, -2, 1, 1, -1/2, -1/4, 3/2, 1, -1, -3, 
         1, 2, -1/2, -1/2, -1/4, -1, 3/2, 1, -3, 2, 1, 1/2, -1, -1/2, 1, 1/2, 
         -3, -4, 3, 4, 2, -2, 2, 3/2, -1/2, 1/2, 1/8, -1/4, -3/2, -2, -1, -1, 
         -1/4, 2, -1/2, -3, -1, 1, -3/2, -1/2, 1/2, 1/8, -1/4, -3/2, -2, 1, 
         3/4, 1/2, -3, -1, 1, 1, -5/2, 3/4, -1/4, -3/4, 1/4, 3/16, 5/4, 1, 
         -5/4, -1, -1/8, 1/2, -1/2, -3/2, -1/2, 1/4, 3/2, -1/2, 1/2, 3, 1, 
         -1, 1, 1/6, 1/12, -1/2, -1/2, 1, 1, 1, 1, -1, -1/2, -2, 1, -1, -1/6, 
         -1/12, 1/2, 1/2, -1, -1, -1, 1, 1/2, 2, 1, 1, -1/3, -5/12, 5/6, 1/6, 
         -5/8, -3/2, -1, 1, 1, 3/4, 1, 1, -3, 2, -1, -1/2, 1, -2, 1/2, -2, 
         -1, 1, -2/3, -1/2, 5/8, -11/6, -1/24, -1/2, -3/2, -1, -2, 1, 2, 
         -10/3, 8/3, -3/2, 1, 2, -2, -1, 4/3, 5/3, -7/2, -3/2, 1/2, 9/2, 1/2, 
         -1/2, 5, 2, -2, -1/2, 7/2, -1/2, 3/2, -1, 2, 1, -1, 1, -1/2, 3, 1, 
         2, 2/3, 1/2, -5/8, 11/6, 1/24, 1/2, 3/2, 1, 2, -1, -2, 10/3, -8/3, 
         3/2, -1, -2, 2, 1, -4/3, -5/3, 7/2, 3/2, -1/2, -9/2, -1/2, 1/2, -5, 
         -2, 2, 1/2, -7/2, 1/2, -3/2, 1, -2, -1, 1, -1, 3/2, -2, 1, -1, -2, 
         2/3, 1/2, 2/3, -5/12, 2, 1, 2, -1, -2, 10/3, -8/3, 3/2, -1, -2, 2, 
         1, -4/3, -5/3, 2, 1, -1/2, -3, -4, -1, 2, 1, 1, -2, -1, -2, 1/2, -4, 
         -2, 2, -2, 1, -2, -2, -1/3, 1, 1/6, -2/3, 5/2, 1/8, 1/4, 3/2, -1/2, 
         -1, -1, 4/3, -2/3, 5/4, -1, 1, 1, -4/3, -5/3, 2, 1, -1/2, 1, -1, -6, 
         -3, 2, -1, 1, -3, 3/2, -2, -1, -1}}]}, 
     {M[6], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 7, 13, 18, 24, 33, 42, 52, 62, 71, 81, 88, 95, 102, 109, 109, 
         109, 118, 127, 136, 147, 162, 176, 199, 212, 224, 246, 246, 288, 
         331, 369, 403}, {{3}, {4}, {5}, {15}, {16}, {17}, {22}, {2}, {3}, 
         {4}, {5}, {16}, {23}, {3}, {6}, {7}, {17}, {24}, {2}, {3}, {6}, {7}, 
         {16}, {25}, {3}, {5}, {8}, {9}, {11}, {12}, {18}, {26}, {27}, {3}, 
         {5}, {8}, {9}, {11}, {12}, {18}, {26}, {27}, {3}, {4}, {5}, {8}, 
         {9}, {11}, {12}, {26}, {27}, {28}, {3}, {7}, {8}, {9}, {13}, {14}, 
         {18}, {29}, {30}, {31}, {3}, {6}, {7}, {8}, {9}, {13}, {14}, {18}, 
         {30}, {3}, {6}, {7}, {8}, {9}, {13}, {14}, {29}, {30}, {31}, {3}, 
         {6}, {7}, {10}, {19}, {32}, {33}, {3}, {6}, {7}, {10}, {19}, {32}, 
         {33}, {3}, {4}, {5}, {10}, {19}, {34}, {35}, {3}, {4}, {5}, {10}, 
         {19}, {34}, {35}, {4}, {5}, {6}, {7}, {11}, {13}, {38}, {39}, {40}, 
         {6}, {7}, {11}, {12}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, {12}, 
         {13}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, {6}, {7}, {11}, {12}, 
         {13}, {14}, {39}, {40}, {41}, {3}, {4}, {5}, {8}, {9}, {11}, {12}, 
         {15}, {16}, {18}, {20}, {21}, {26}, {27}, {42}, {3}, {6}, {7}, {8}, 
         {9}, {13}, {14}, {16}, {18}, {21}, {29}, {30}, {31}, {43}, {3}, {4}, 
         {5}, {6}, {7}, {10}, {11}, {12}, {13}, {14}, {19}, {32}, {33}, {34}, 
         {35}, {37}, {38}, {39}, {40}, {44}, {45}, {46}, {47}, {4}, {5}, 
         {10}, {11}, {32}, {33}, {35}, {36}, {39}, {41}, {44}, {46}, {47}, 
         {4}, {5}, {10}, {11}, {32}, {33}, {35}, {39}, {41}, {44}, {45}, 
         {47}, {4}, {5}, {6}, {7}, {10}, {11}, {12}, {13}, {14}, {19}, {32}, 
         {33}, {34}, {35}, {36}, {37}, {39}, {40}, {41}, {44}, {45}, {46}, 
         {2}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, 
         {17}, {18}, {19}, {20}, {21}, {23}, {24}, {25}, {26}, {27}, {28}, 
         {29}, {30}, {31}, {32}, {33}, {34}, {36}, {38}, {39}, {40}, {41}, 
         {44}, {45}, {46}, {47}, {48}, {49}, {51}, {52}, {2}, {4}, {5}, {6}, 
         {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, {17}, {18}, {19}, 
         {20}, {21}, {23}, {24}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, 
         {32}, {33}, {34}, {36}, {38}, {39}, {40}, {41}, {44}, {45}, {46}, 
         {47}, {48}, {49}, {50}, {51}, {52}, {2}, {3}, {4}, {5}, {6}, {10}, 
         {12}, {13}, {14}, {16}, {17}, {18}, {19}, {20}, {21}, {23}, {24}, 
         {25}, {26}, {27}, {28}, {29}, {32}, {33}, {34}, {35}, {36}, {38}, 
         {39}, {40}, {41}, {44}, {45}, {46}, {47}, {48}, {49}, {52}, {2}, 
         {3}, {4}, {5}, {6}, {8}, {9}, {10}, {11}, {13}, {14}, {16}, {17}, 
         {18}, {20}, {21}, {23}, {24}, {25}, {26}, {27}, {28}, {30}, {31}, 
         {32}, {33}, {34}, {35}, {38}, {40}, {41}, {49}, {51}, {52}}}, 
        {3, -2, 1/2, 3, 2, 1, 1, -1/2, -3, 1, -1, 1, 1, -3, -2, 1/2, -1, 1, 
         1/2, 3, 1, -1, 1, 1, 1/2, 1/4, -1/8, -1/4, 1/2, 1, -1/4, -2, -1, 
         -3/2, -3/4, 3/8, 3/4, -3/2, -3, 3/4, 6, 3, -3, 1, -1, -1/2, 1, -3, 
         -4, 6, 2, 1, -1/2, 1/4, 3/8, -1/4, 1/2, 1, -1/4, -2, -1, 1, -3/2, 
         -1, 1/4, -5/8, -1/4, 3/2, 1, 3/4, 1, -3, -1, 1, 1/2, -1, 3, 4, -6, 
         -2, 3, 1, 1/3, -1/3, 1/4, 1/2, -2, -1, -3, -1, 1, -3/4, -3/2, 6, 3, 
         -1, 1/3, -1/3, -1/4, 1/2, -2, 1, -3, 1, -1, -3/4, 3/2, -6, 3, -1/6, 
         -1/12, -1/6, -1/12, 1/2, 1/2, -2, 1, 1, -1/2, -1/4, 3/2, 1, -1, -3, 
         1, 2, -1/2, -1/2, -1/4, -1, 3/2, 1, -3, 2, 1, 1/2, -1, -1/2, 1, 1/2, 
         -3, -4, 3, 4, 2, -2, 2, 3/2, -1/2, 1/2, 1/8, -1/4, -3/2, -2, -1, -1, 
         -1/4, 2, -1/2, -3, -1, 1, -3/2, -1/2, 1/2, 1/8, -1/4, -3/2, -2, 1, 
         3/4, 1/2, -3, -1, 1, 1, 5/2, -3/4, 1/4, 3/4, -1/4, -3/16, -5/4, -1, 
         5/4, 1, 1/8, -1/2, 1/2, 3/2, 1/2, -1/4, -3/2, 1/2, -1/2, 3, -1, 1, 
         -1, 1/6, 1/12, -1/2, -1/2, 1, 1, 1, 1, -1, -1/2, 2, 1, -1, -1/6, 
         -1/12, 1/2, 1/2, -1, -1, -1, 1, 1/2, -2, 1, 1, -1/3, -5/12, 5/6, 
         1/6, -5/8, -3/2, -1, 1, 1, 3/4, 1, 1, -3, 2, -1, -1/2, 1, -2, 1/2, 
         2, -1, 1, -2/3, -1/2, 5/8, -11/6, -1/24, -1/2, -3/2, -1, -2, 1, 2, 
         -10/3, 8/3, -3/2, 1, 2, -2, -1, 4/3, 5/3, -7/2, -3/2, 1/2, 9/2, 1/2, 
         -1/2, 5, 2, -2, -1/2, 7/2, -1/2, 3/2, -1, -2, 1, -1, 1, -1/2, 3, 1, 
         2, 2/3, 1/2, -5/8, 11/6, 1/24, 1/2, 3/2, 1, 2, -1, -2, 10/3, -8/3, 
         3/2, -1, -2, 2, 1, -4/3, -5/3, 7/2, 3/2, -1/2, -9/2, -1/2, 1/2, -5, 
         -2, 2, 1/2, -7/2, 1/2, -3/2, 1, 2, -1, 1, -1, 3/2, -2, 1, -1, -2, 
         2/3, 1/2, 2/3, -5/12, 2, 1, 2, -1, -2, 10/3, -8/3, 3/2, -1, -2, 2, 
         1, -4/3, -5/3, 2, 1, -1/2, -3, -4, -1, 2, 1, 1, -2, -1, -2, 1/2, 4, 
         -2, 2, -2, 1, -2, -2, -1/3, 1, 1/6, -2/3, 5/2, 1/8, 1/4, 3/2, -1/2, 
         -1, -1, 4/3, -2/3, 5/4, -1, 1, 1, -4/3, -5/3, 2, 1, -1/2, 1, -1, -6, 
         -3, 2, -1, 1, -3, 3/2, -2, -1, -1}}]}, 
     {M[7], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5, 11, 18, 24, 34, 43, 53, 62, 71, 81, 88, 95, 102, 109, 109, 
         109, 118, 127, 136, 147, 161, 176, 200, 219, 233, 256, 256, 298, 
         339, 374, 385}, {{3}, {4}, {5}, {17}, {22}, {2}, {3}, {4}, {5}, 
         {16}, {23}, {3}, {6}, {7}, {15}, {16}, {17}, {24}, {2}, {3}, {6}, 
         {7}, {16}, {25}, {3}, {5}, {8}, {9}, {11}, {12}, {18}, {26}, {27}, 
         {28}, {3}, {4}, {5}, {8}, {9}, {11}, {12}, {18}, {27}, {3}, {4}, 
         {5}, {8}, {9}, {11}, {12}, {26}, {27}, {28}, {3}, {7}, {8}, {9}, 
         {13}, {14}, {18}, {29}, {30}, {3}, {7}, {8}, {9}, {13}, {14}, {18}, 
         {29}, {30}, {3}, {6}, {7}, {8}, {9}, {13}, {14}, {29}, {30}, {31}, 
         {3}, {6}, {7}, {10}, {19}, {32}, {33}, {3}, {6}, {7}, {10}, {19}, 
         {32}, {33}, {3}, {4}, {5}, {10}, {19}, {34}, {35}, {3}, {4}, {5}, 
         {10}, {19}, {34}, {35}, {4}, {5}, {6}, {7}, {11}, {13}, {38}, {39}, 
         {40}, {6}, {7}, {11}, {12}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, 
         {12}, {13}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, {6}, {7}, {11}, 
         {12}, {13}, {14}, {39}, {40}, {41}, {3}, {4}, {5}, {8}, {9}, {11}, 
         {12}, {16}, {18}, {21}, {26}, {27}, {28}, {42}, {3}, {6}, {7}, {8}, 
         {9}, {13}, {14}, {15}, {16}, {18}, {20}, {21}, {29}, {30}, {43}, 
         {3}, {4}, {5}, {6}, {7}, {10}, {11}, {12}, {13}, {14}, {19}, {32}, 
         {33}, {34}, {35}, {36}, {37}, {38}, {39}, {40}, {44}, {45}, {46}, 
         {47}, {4}, {5}, {6}, {7}, {10}, {11}, {13}, {32}, {33}, {34}, {35}, 
         {36}, {38}, {39}, {40}, {41}, {44}, {46}, {47}, {4}, {5}, {10}, 
         {11}, {32}, {33}, {34}, {35}, {38}, {39}, {41}, {44}, {45}, {47}, 
         {3}, {4}, {5}, {6}, {7}, {10}, {11}, {12}, {13}, {14}, {19}, {32}, 
         {33}, {34}, {36}, {37}, {38}, {39}, {40}, {41}, {44}, {45}, {46}, 
         {2}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, 
         {17}, {18}, {19}, {20}, {22}, {23}, {25}, {26}, {27}, {28}, {29}, 
         {30}, {31}, {32}, {34}, {35}, {36}, {38}, {39}, {40}, {41}, {44}, 
         {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {2}, {4}, {5}, {6}, 
         {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, {17}, {18}, {19}, 
         {20}, {22}, {23}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, {32}, 
         {34}, {35}, {36}, {38}, {39}, {40}, {41}, {44}, {45}, {46}, {47}, 
         {48}, {50}, {51}, {52}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {11}, 
         {12}, {13}, {14}, {16}, {17}, {18}, {19}, {20}, {22}, {23}, {25}, 
         {26}, {30}, {31}, {33}, {34}, {35}, {36}, {38}, {40}, {41}, {44}, 
         {47}, {48}, {50}, {51}, {52}, {3}, {7}, {8}, {9}, {13}, {14}, {18}, 
         {20}, {29}, {30}, {52}}}, {3, -2, 1/2, 1, 1, -1/2, -3, 1, -1, -1, 1, 
         -3, -2, 1/2, -3, -2, -1, 1, 1/2, 3, 1, -1, -1, 1, 1/2, 1/4, -3/8, 
         1/4, 1/2, 1, 1/4, -2, -1, 1, 3/2, -1, 1/4, 5/8, 1/4, 3/2, 1, -3/4, 
         1, 3, -1, 1, -1/2, 1, 3, 4, -6, -2, 3, -1/2, 1/4, 1/8, 1/4, 1/2, 1, 
         1/4, -2, -1, 3/2, -3/4, -3/8, -3/4, -3/2, -3, -3/4, 6, 3, 3, 1, -1, 
         1/2, -1, -3, -4, 6, 2, 1, 1, 1/3, -1/3, 1/4, -1/2, -2, -1, -3, -1, 
         1, -3/4, 3/2, 6, 3, -1, 1/3, -1/3, -1/4, -1/2, -2, 1, -3, 1, -1, 
         -3/4, -3/2, -6, 3, 1/6, 1/12, 1/6, 1/12, -1/2, -1/2, -2, -1, -1, 
         -1/2, -1/4, 3/2, 1, -1, 3, 1, 2, -1/2, -1/2, -1/4, -1, 3/2, 1, 3, 2, 
         1, 1/2, -1, -1/2, 1, 1/2, -3, -4, 3, 4, 2, -2, 2, 3/2, -1/2, 1/2, 
         -1/8, 1/4, -3/2, -2, -1, -3/4, -1/2, -3, -1, 1, 1, -3/2, -1/2, 1/2, 
         -1/8, 1/4, -3/2, -2, 1, 1, 1/4, -2, 1/2, -3, -1, 1, 5/2, -3/4, 1/4, 
         3/4, -1/4, -3/16, -5/4, -1, 5/4, 1, 1/8, -1/2, 1/2, -1/2, 1/2, -1, 
         -1/4, -1/2, 1/2, -1/2, 3, -1, 1, 1, -1/6, -1/12, -1/3, -1/6, -1/2, 
         1/2, 1, 1, 1, -2, 1, -1, 4, 1, 2, -1/2, 2, 1, 1, -1/6, -1/12, 1/2, 
         1/2, -1, -1, 2, -1, 2, 1, 1/2, -2, 1, -1, -2, 1, -1/4, -5/6, -1/6, 
         1/8, 3/2, 1, -1, -1, -3/4, -1, -1, -1, 1, 1/2, 2, -1, 2, -1/2, -2, 
         1, -1, 4/3, 3/2, -1/8, 5/6, -11/24, -3/2, -1/2, -2, -2, 2, 2, 2/3, 
         -4/3, -1/2, -1, 2, -4/3, -5/3, 1, -5/2, -1/2, 1/2, 3/2, 3/2, -1/2, 
         1, -4, 2, 1/2, 1/2, 1/2, -3/2, 1, -2, -1, 1, -1, 1/2, 1, -2, 3, -2, 
         -4/3, -3/2, 1/8, -5/6, 11/24, 3/2, 1/2, 2, 2, -2, -2, -2/3, 4/3, 
         1/2, 1, -2, 4/3, 5/3, -1, 5/2, 1/2, -1/2, -3/2, -3/2, 1/2, -1, 4, 
         -2, -1/2, -1/2, -1/2, 3/2, -1, 2, 1, -1, 1, -3/2, 3, -3, 2, -4/3, 
         1/2, -5/3, 1/6, -1, 1/4, 1, 2, 2, -1, -2, -2/3, 4/3, 1/2, 1, -2, 
         4/3, 5/3, -1, 1, -1, 1/2, 1, 2, -1, -1, 2, 3, -3/2, 4, 2, -1, 2, -2, 
         2, 1/2, -1/4, -1/8, -1/4, -1/2, -1, -1/4, -1, 3, 1, 1}}]}, 
     {M[8], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 5, 11, 18, 24, 34, 43, 53, 62, 71, 81, 88, 95, 102, 109, 109, 
         109, 118, 127, 136, 147, 161, 176, 200, 219, 233, 256, 256, 298, 
         339, 374, 385}, {{3}, {4}, {5}, {17}, {22}, {2}, {3}, {4}, {5}, 
         {16}, {23}, {3}, {6}, {7}, {15}, {16}, {17}, {24}, {2}, {3}, {6}, 
         {7}, {16}, {25}, {3}, {5}, {8}, {9}, {11}, {12}, {18}, {26}, {27}, 
         {28}, {3}, {4}, {5}, {8}, {9}, {11}, {12}, {18}, {27}, {3}, {4}, 
         {5}, {8}, {9}, {11}, {12}, {26}, {27}, {28}, {3}, {7}, {8}, {9}, 
         {13}, {14}, {18}, {29}, {30}, {3}, {7}, {8}, {9}, {13}, {14}, {18}, 
         {29}, {30}, {3}, {6}, {7}, {8}, {9}, {13}, {14}, {29}, {30}, {31}, 
         {3}, {6}, {7}, {10}, {19}, {32}, {33}, {3}, {6}, {7}, {10}, {19}, 
         {32}, {33}, {3}, {4}, {5}, {10}, {19}, {34}, {35}, {3}, {4}, {5}, 
         {10}, {19}, {34}, {35}, {4}, {5}, {6}, {7}, {11}, {13}, {38}, {39}, 
         {40}, {6}, {7}, {11}, {12}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, 
         {12}, {13}, {14}, {38}, {39}, {40}, {41}, {4}, {5}, {6}, {7}, {11}, 
         {12}, {13}, {14}, {39}, {40}, {41}, {3}, {4}, {5}, {8}, {9}, {11}, 
         {12}, {16}, {18}, {21}, {26}, {27}, {28}, {42}, {3}, {6}, {7}, {8}, 
         {9}, {13}, {14}, {15}, {16}, {18}, {20}, {21}, {29}, {30}, {43}, 
         {3}, {4}, {5}, {6}, {7}, {10}, {11}, {12}, {13}, {14}, {19}, {32}, 
         {33}, {34}, {35}, {36}, {37}, {38}, {39}, {40}, {44}, {45}, {46}, 
         {47}, {4}, {5}, {6}, {7}, {10}, {11}, {13}, {32}, {33}, {34}, {35}, 
         {36}, {38}, {39}, {40}, {41}, {44}, {46}, {47}, {4}, {5}, {10}, 
         {11}, {32}, {33}, {34}, {35}, {38}, {39}, {41}, {44}, {45}, {47}, 
         {3}, {4}, {5}, {6}, {7}, {10}, {11}, {12}, {13}, {14}, {19}, {32}, 
         {33}, {34}, {36}, {37}, {38}, {39}, {40}, {41}, {44}, {45}, {46}, 
         {2}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, 
         {17}, {18}, {19}, {20}, {22}, {23}, {25}, {26}, {27}, {28}, {29}, 
         {30}, {31}, {32}, {34}, {35}, {36}, {38}, {39}, {40}, {41}, {44}, 
         {45}, {46}, {47}, {48}, {49}, {50}, {51}, {52}, {2}, {4}, {5}, {6}, 
         {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, {17}, {18}, {19}, 
         {20}, {22}, {23}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, {32}, 
         {34}, {35}, {36}, {38}, {39}, {40}, {41}, {44}, {45}, {46}, {47}, 
         {48}, {50}, {51}, {52}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {11}, 
         {12}, {13}, {14}, {16}, {17}, {18}, {19}, {20}, {22}, {23}, {25}, 
         {26}, {30}, {31}, {33}, {34}, {35}, {36}, {38}, {40}, {41}, {44}, 
         {47}, {48}, {50}, {51}, {52}, {3}, {7}, {8}, {9}, {13}, {14}, {18}, 
         {20}, {29}, {30}, {52}}}, {3, -2, 1/2, 1, 1, -1/2, -3, 1, -1, -1, 1, 
         -3, -2, 1/2, -3, -2, -1, 1, 1/2, 3, 1, -1, -1, 1, 1/2, 1/4, -3/8, 
         1/4, 1/2, 1, 1/4, -2, -1, 1, 3/2, -1, 1/4, 5/8, 1/4, 3/2, 1, -3/4, 
         1, 3, -1, 1, -1/2, 1, 3, 4, -6, -2, 3, -1/2, 1/4, 1/8, 1/4, 1/2, 1, 
         1/4, -2, -1, 3/2, -3/4, -3/8, -3/4, -3/2, -3, -3/4, 6, 3, 3, 1, -1, 
         1/2, -1, -3, -4, 6, 2, 1, 1, 1/3, -1/3, 1/4, -1/2, -2, -1, -3, -1, 
         1, -3/4, 3/2, 6, 3, -1, 1/3, -1/3, -1/4, -1/2, -2, 1, -3, 1, -1, 
         -3/4, -3/2, -6, 3, 1/6, 1/12, 1/6, 1/12, -1/2, -1/2, -2, -1, -1, 
         -1/2, -1/4, 3/2, 1, -1, 3, 1, 2, -1/2, -1/2, -1/4, -1, 3/2, 1, 3, 2, 
         1, 1/2, -1, -1/2, 1, 1/2, -3, -4, 3, 4, 2, -2, 2, 3/2, -1/2, 1/2, 
         -1/8, 1/4, -3/2, -2, -1, -3/4, -1/2, -3, -1, 1, 1, -3/2, -1/2, 1/2, 
         -1/8, 1/4, -3/2, -2, 1, 1, 1/4, -2, 1/2, -3, -1, 1, -5/2, 3/4, -1/4, 
         -3/4, 1/4, 3/16, 5/4, 1, -5/4, -1, -1/8, 1/2, -1/2, 1/2, -1/2, 1, 
         1/4, 1/2, -1/2, 1/2, 3, 1, -1, -1, -1/6, -1/12, -1/3, -1/6, -1/2, 
         1/2, 1, 1, 1, -2, 1, -1, 4, 1, 2, -1/2, -2, 1, 1, -1/6, -1/12, 1/2, 
         1/2, -1, -1, 2, -1, 2, 1, 1/2, 2, 1, -1, -2, 1, -1/4, -5/6, -1/6, 
         1/8, 3/2, 1, -1, -1, -3/4, -1, -1, -1, 1, 1/2, 2, -1, 2, -1/2, 2, 1, 
         -1, 4/3, 3/2, -1/8, 5/6, -11/24, -3/2, -1/2, -2, -2, 2, 2, 2/3, 
         -4/3, -1/2, -1, 2, -4/3, -5/3, 1, -5/2, -1/2, 1/2, 3/2, 3/2, -1/2, 
         1, -4, 2, 1/2, 1/2, 1/2, -3/2, 1, 2, -1, 1, -1, 1/2, 1, -2, 3, -2, 
         -4/3, -3/2, 1/8, -5/6, 11/24, 3/2, 1/2, 2, 2, -2, -2, -2/3, 4/3, 
         1/2, 1, -2, 4/3, 5/3, -1, 5/2, 1/2, -1/2, -3/2, -3/2, 1/2, -1, 4, 
         -2, -1/2, -1/2, -1/2, 3/2, -1, -2, 1, -1, 1, -3/2, 3, -3, 2, -4/3, 
         1/2, -5/3, 1/6, -1, 1/4, 1, 2, 2, -1, -2, -2/3, 4/3, 1/2, 1, -2, 
         4/3, 5/3, -1, 1, -1, 1/2, 1, 2, -1, -1, 2, 3, -3/2, -4, 2, -1, 2, 
         -2, 2, 1/2, -1/4, -1/8, -1/4, -1/2, -1, -1/4, -1, 3, 1, 1}}]}, 
     {M[9], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 2, 3, 5, 6, 6, 6, 6, 11, 14, 19, 22, 22, 22, 22, 22, 
         22, 22, 22, 27, 28, 33, 34, 37, 43, 45, 48, 54, 56, 60, 61, 65, 66, 
         66, 66, 67, 74, 81, 86, 100, 114, 114, 123, 131, 136, 136, 167, 198, 
         229, 258}, {{4}, {5}, {5}, {6}, {7}, {7}, {1}, {4}, {5}, {11}, {12}, 
         {1}, {4}, {5}, {1}, {6}, {7}, {13}, {14}, {1}, {6}, {7}, {15}, {16}, 
         {17}, {22}, {23}, {2}, {15}, {16}, {17}, {24}, {25}, {2}, {8}, {11}, 
         {12}, {1}, {5}, {8}, {9}, {11}, {12}, {8}, {9}, {8}, {13}, {14}, 
         {1}, {7}, {8}, {9}, {13}, {14}, {8}, {9}, {6}, {7}, {10}, {33}, 
         {33}, {4}, {5}, {10}, {35}, {35}, {38}, {1}, {4}, {5}, {11}, {12}, 
         {14}, {39}, {1}, {6}, {7}, {12}, {13}, {14}, {40}, {11}, {12}, {13}, 
         {14}, {41}, {3}, {4}, {5}, {11}, {12}, {15}, {16}, {18}, {20}, {21}, 
         {22}, {26}, {27}, {28}, {3}, {6}, {7}, {13}, {14}, {15}, {16}, {18}, 
         {20}, {21}, {24}, {29}, {30}, {31}, {6}, {7}, {10}, {11}, {33}, 
         {35}, {38}, {40}, {41}, {4}, {5}, {10}, {13}, {33}, {35}, {39}, 
         {41}, {4}, {5}, {10}, {35}, {38}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, 
         {10}, {11}, {12}, {13}, {14}, {16}, {17}, {18}, {20}, {21}, {22}, 
         {23}, {24}, {25}, {26}, {27}, {28}, {29}, {30}, {31}, {33}, {35}, 
         {38}, {51}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {12}, 
         {13}, {14}, {16}, {17}, {18}, {20}, {21}, {22}, {23}, {24}, {25}, 
         {26}, {27}, {28}, {29}, {30}, {31}, {33}, {35}, {38}, {51}, {2}, 
         {3}, {4}, {5}, {6}, {7}, {8}, {10}, {11}, {12}, {13}, {14}, {16}, 
         {17}, {18}, {20}, {21}, {22}, {23}, {24}, {25}, {26}, {27}, {28}, 
         {29}, {30}, {31}, {33}, {35}, {38}, {51}, {2}, {3}, {4}, {5}, {6}, 
         {7}, {11}, {13}, {14}, {16}, {17}, {18}, {20}, {21}, {23}, {24}, 
         {25}, {26}, {27}, {28}, {29}, {30}, {31}, {33}, {35}, {38}, {40}, 
         {41}, {51}}}, {1, 1, 2, 1, 1, 2, -1/2, -1, 1/2, 1, 2, 1/2, 1/2, 
         -1/2, 1/2, -1, 1/2, 1, 2, -1/2, 1/2, -1/2, -3, -2, -2, 1, 2, 1, 3, 
         2, 2, 1, 2, -1, 1/2, -1, -2, -1/4, 3/4, -1, -1, 3/2, 3, 1, -2, -1/2, 
         -1, -2, 1/4, 3/4, 1, 1, 3/2, 3, -1, 2, 1/3, 1/6, -1/2, 2, -2, 1/3, 
         1/6, 1/2, -2, -2, 4, -1/4, -1, 1/4, -3/2, -1, 2, 4, 1/4, -1, 1/4, 2, 
         -3/2, -1, 4, 6, 8, -6, -8, 4, -3, 1, -1, 3, 4, 1, 2, 1, -2, 1, -1, 
         6, 2, -1, 3, 1, -1, 3, 4, -1, -2, -1, 2, -1, -1, 6, 2, -1, 1/3, 1/6, 
         1, 1, -2, -2, -4, -2, 1, 1/3, 1/6, -1, 1, 2, 2, -2, -1, 1/3, 1/6, 
         1/2, -2, -2, -2/3, -6, 1, -1, -1, 1, 2, -1, 3, 4, -3, -4, 8/3, -4/3, 
         2, -4, 2, -2/3, 2/3, 2/3, -2/3, 6, 2, -1, -6, -2, 1, 2, 2, -4, -4, 
         2/3, 6, -1, 1, 1, -1, -2, 1, -3, -4, 3, 4, -8/3, 4/3, -2, 4, -2, 
         2/3, -2/3, -2/3, 2/3, -6, -2, 1, 6, 2, -1, -2, -2, 4, 4, 2/3, 6, -1, 
         1, 1, -1, -1, 2, -3, -4, 3, 4, -8/3, 4/3, -2, 4, -2, 2/3, -2/3, 
         -2/3, 2/3, -6, -2, 1, 6, 2, -1, -4, -4, -2, 2, 1/3, 3, -1/6, 2/3, 
         7/6, -1/6, 1/2, 3/2, 2, -4/3, 2/3, -1, 2, -1, -1, -2/3, -1/3, -3, 
         -1, 1/2, 3, 1, -1/2, -1, 1, -1, -2, 1, 1}}]}, 
     {M[10], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 7, 12, 12, 12, 12, 12, 12, 12, 
         12, 12, 12, 13, 14, 14, 14, 14, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
         19, 19, 19, 24, 24, 24, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25}, 
         {{4}, {4}, {1}, {4}, {5}, {11}, {12}, {1}, {4}, {5}, {11}, {12}, 
         {22}, {22}, {1}, {4}, {5}, {11}, {12}, {1}, {4}, {5}, {11}, {12}, 
         {22}}}, {1, 4, 1/2, 1, -1/2, -3, -2, -1/2, -1/2, 1/2, 3, 2, -1, 2, 
         1/4, 1, -1/4, -3/2, -1, 1/4, 1, -1/4, -3/2, -1, 1}}]}, 
     {M[11], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
         0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}]}, 
     {M[12], SparseArray[Automatic, {52, 52}, 0, 
       {1, {{0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 7, 12, 12, 12, 12, 12, 
         12, 12, 12, 12, 12, 13, 14, 14, 14, 14, 14, 19, 19, 19, 19, 19, 19, 
         19, 19, 19, 19, 24, 24, 24, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25}, 
         {{6}, {6}, {1}, {6}, {7}, {13}, {14}, {1}, {6}, {7}, {13}, {14}, 
         {24}, {24}, {1}, {6}, {7}, {13}, {14}, {1}, {6}, {7}, {13}, {14}, 
         {24}}}, {1, 4, -1/2, 1, -1/2, -3, -2, 1/2, -1/2, 1/2, 3, 2, -1, 2, 
         -1/4, 1, -1/4, -3/2, -1, -1/4, 1, -1/4, -3/2, -1, 1}}]}};


==> anc/RotMat.m <==
(* Please refer to:

S. Di Vita, T. Gehrmann, S. Laporta, P. Mastrolia, A. Primo and U. Schubert

"Master integrals for the NNLO virtual corrections to $q \bar{q} \rightarrow t \bar{t}$ scattering in QCD: the non-planar graphs"

[arXiv:1904.10964] *)

(* Description:
This file contains the rotation matrix, transforming the integrals \Tau depicted in figure 3 into the canonical MIs I. The transformations are given in equations (3.2) and (3.4).
*)

TauToI={{ep^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (ep^2*m^2*(1 - w)^2)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep^2*m^2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (ep^2*m^2*(1 - w + w^2 - z^2))/(w - z^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -2*ep^2*m^2, (ep^2*m^2*(1 - w)^2)/(w - z^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (ep^2*m^2*(z^2 - w*z^2 + w^2*(-1 + z^2)))/(w*(w - z^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 2*ep^2*m^2, (ep^2*m^2*(1 - w)^2*z^2)/(w*(w - z^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (ep^2*m^2*(1 - w)^2)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (ep^2*m^2*(1 - w))/w, 
  (ep^2*m^2*(1 - w^2))/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^2*m^2*(1 - w)^2)/w, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^2*(1 - w)^2)/(w - z^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^2*m^4*(1 - w)^2)/(w - z^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (ep^3*m^2*(1 - w)^2*z^2)/(w*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^2*m^4*(1 - w)^2*z^2)/(w*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^3*m^2*(1 - w^2))/w, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (ep^2*m^4*(1 - w^2))/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep^3*m^2*(1 - w))/w, 
  (-2*ep^2*m^4*(1 - w))/w, (ep^2*m^4*(1 - w)^2)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^2*(1 - w^2))/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^2*(1 - w^2))/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^4*m^2*(1 - w^2))/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep^3*m^2*(1 - w))/w, 
  (-4*ep^2*m^4*(1 - w))/w, 0, (-2*ep^3*m^2*(1 - w))/w, 0, 
  (4*ep^4*m^2*(1 - w))/w, (ep^2*m^4*(1 - w)^2)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^4*(1 - w)^2*(1 - w + w^2 - z^2))/(w*(w - z^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep^3*m^4*(1 - w)^2)/w), (ep^2*m^6*(1 - w)^4)/(w*(w - z^2)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^4*(1 - w)^2*(z^2 - w*z^2 + w^2*(-1 + z^2)))/(w^2*(w - z^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^4*(1 - w)^2)/w, (ep^2*m^6*(1 - w)^4*z^2)/(w^2*(w - z^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^4*m^2*(1 - w)^2*z^2)/(w*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^4*(1 - w)^2)/(w - z^2), (ep^3*m^4*(1 - w)^2)/(w*(w - z^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (ep^3*m^4*(1 - w)^3*(1 + w))/(w*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep^4*m^2*(1 - w)^2)/(w - z^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^4*(1 - w)^2*z^2)/(w*(w - z^2)), (ep^3*m^4*(1 - w)^2*z^2)/
   (w^2*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (ep^3*m^4*(1 - w)^3*(1 + w)*z^2)/(w^2*(w - z^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep^4*m^2*(1 - w)^2)/(w - z^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^3*m^4*(1 - w)^2)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^4*m^2*(1 - w)^2*z^2)/(w*(w - z^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^3*m^4*(1 - w)^2)/w, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^4*m^2*(1 - w^2))/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^3*m^2*(1 - w))/w, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*ep^4*m^2*(1 - w))/w, 
  (ep^2*(1 + 2*ep)*m^4*(1 - w)^2)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^4*m^2*(1 - w^2))/w, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (ep^3*m^4*(1 - w)^2)/(w - z^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^3*m^4*(1 - w)^2*z^2)/
   (w*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^3*m^4*(1 - w)^4*z^2)/
   (w*(w - z^2)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^4*m^4*(1 - w)^4)/(w*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^4*m^4*(1 - w)^4*z^2)/(w^2*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^4*m^4*(1 - w)^3*z)/(w*(w - z^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((ep^4*m^2*(1 - w^2))/w), 0, 0, 0, 0, 
  0, (ep^4*m^4*(1 - w)^2*(1 - w + w^2))/(w*(w - z^2)), 
  (ep^4*m^2*(1 - w)^2)/(w - z^2), -((ep^4*m^2*(1 - w)^2)/(w - z^2)), 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep^4*m^2*(1 - w)^2*z^2)/(w*(w - z^2))), 0, 0, 0, 0, 0, 
  -((ep^4*m^4*(1 - w)^2*z^2)/(w*(w - z^2))), 0, 
  (ep^4*m^2*(1 - w)^2*z^2)/(w*(w - z^2)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((ep^4*m^2*(1 - w)*(w + w^2 - 2*z^2))/
    (w*(w - z^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, -((ep^4*m^4*(1 - w^2))/w), 0, 
  0, (ep^4*m^2*(1 - w^2))/w, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep^4*m^4*(1 - w)^3*(1 + w))/w^2, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (ep^4*m^4*(1 - w)^4*z^2)/(w^2*(w - z^2)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^4*m^4*(1 - w)^4)/(w*(w - z^2)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*ep^4*m^2*(1 - w))/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep^4*m^2*(1 - w)^2)/w, 0}, {0, (ep^2*m^2*(1 - w))/w, 
  (-7*ep^2*m^2*w*(1 + w))/(4*(1 - w)*z^2), (ep^2*m^2*(4 - w + 4*w^2 - 7*z^2))/
   (4*(1 - w)*(w - z^2)), (-3*ep^2*m^2*(1 - w))/(8*(w - z^2)), 
  -(ep^2*m^2*(-16*z^4 + 7*w^3*(-3 + z^2) + 7*w^4*(-3 + 2*z^2) - 
      4*w^2*z^2*(-7 + 4*z^2) + w*z^2*(14 + 11*z^2)))/
   (12*(1 - w)*w*z^2*(w - z^2)), (ep^2*m^2*(1 - w)*(7*w + 7*w^2 - 5*z^2))/
   (24*w*(w - z^2)), -(ep^2*m^2*(1 - w))/(2*w), 0, 
  -(ep^2*m^2*(1 - w)*(3*w + 3*w^2 - 2*z^2))/(4*w*z^2), 
  -(ep^3*m^2*(1 - w))/(2*(w - z^2)), 0, (ep^3*m^2*(1 - w)*z^2)/
   (2*w*(w - z^2)), 0, (2*ep^3*m^2*(1 - w))/w, 0, (-2*ep^2*m^4*(1 - w))/w, 
  -((ep^3*m^2*(1 - w))/w), 0, (2*ep^4*m^2*(1 - w))/w, (ep^2*m^4*(1 - w))/w, 
  -(ep^3*m^4*(1 - w)*(2 - 3*w + 2*w^2 - z^2))/(3*w*(w - z^2)), 
  -(ep^2*m^6*(1 - w)^3)/(3*w*(w - z^2)), 
  (ep^3*m^4*(1 - w)*(-3*w^3 + 3*w^4 - 2*z^2 + 3*w*(1 + z^2) - 
     2*w^2*(1 + z^2)))/(3*w^2*(w - z^2)), 
  (ep^2*m^6*(1 - w)^3*(3*w + 3*w^2 - z^2))/(3*w^2*(w - z^2)), 
  (ep^4*m^2*(1 - w)*(w + w^2 + z^2))/(2*w*(w - z^2)), 
  (ep^3*m^4*(1 - w))/(2*(w - z^2)), (ep^3*m^4*(1 - w)*(1 + w^2))/
   (4*w*(w - z^2)), (-3*ep^4*m^2*(1 - w))/(2*(w - z^2)), 
  -(ep^3*m^4*(1 - w)*(w + w^2 - z^2))/(2*w*(w - z^2)), 
  -(ep^3*m^4*(1 - w)*(1 + w^2)*(w + w^2 - z^2))/(4*w^2*(w - z^2)), 
  (ep^4*m^2*(1 - w)*(3*w + 3*w^2 - 2*z^2))/(z^2*(w - z^2)), 
  (ep^3*m^4*(1 - w)*(2*w + 2*w^2 - z^2))/(w*z^2), 
  -((ep^4*m^2*(1 - w)*(w + w^2 + 2*z^2))/(w*(w - z^2))), 
  (ep^3*m^4*(1 - w))/w, 0, 0, -((ep^4*m^2*(1 - w))/(w - z^2)), 
  (ep^3*m^4*(1 - w))/(2*(w - z^2)), (ep^3*m^4*(1 - w)*(w + w^2 - 3*z^2))/
   (2*w*(w - z^2)), -(ep^3*m^4*(1 - w)^3*(w + w^2 - 4*z^2))/
   (4*w*(w - z^2)^2), 0, 0, -((ep^4*m^4*(1 - w)*(1 - w + w^2 + z^2))/
    (w*(w - z^2))), -((ep^4*m^2*(1 - w))/(w - z^2)), 
  (ep^4*m^2*(1 - w)*(w + z^2))/(w*(w - z^2)), 0, 0, 
  -((ep^4*m^4*(1 - w)*(w^2 + w^3 + z^2 - 3*w*z^2))/(w^2*(w - z^2))), 
  -((ep^4*m^4*(1 - w)^3)/(w*(w - z^2))), (ep^4*m^2*(1 - w))/w, 
  (ep^4*m^2*(1 - w^2))/w}}

